Machine Learning for Ground State Preparation via Measurement and Feedback

We present a recurrent neural network-based approach for ground state preparation utilizing mid-circuit measurement and feedback. Unlike previous methods that use machine learning solely as an optimizer, our approach dynamically adjusts quantum circuits based on real-time measurement outcomes and learns distinct preparation protocols for different Hamiltonians. Notably, our machine learning algorithm consistently identifies a state preparation strategy wherein all initial states are first steered toward an intermediate state before transitioning to the target ground state. We demonstrate that performance systematically improves as a larger fraction of ancilla qubits are utilized for measurement and feedback, highlighting the efficacy of mid-circuit measurements in state preparation tasks.

==> pics/figs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     37393,        880]
NotebookOptionsPosition[     36313,        852]
NotebookOutlinePosition[     36719,        868]
CellTagsIndexPosition[     36676,        865]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Initial Circuit", "Subsubsection",ExpressionUUID->"b8581ad6-28cc-4ae7-9425-4114edc2101f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gate", ",", "mrs"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gate", "[", "txt_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", "=", "0.4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "Black", "]"}], ",", "White", ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "a"}], ",", 
               RowBox[{"-", "a"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "a"}], "}"}], ",", 
             RowBox[{"RoundingRadius", "->", 
              RowBox[{"0.25", "a"}]}]}], "]"}]}], "}"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{"txt", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"mrs", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", "=", "0.3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "Black", "]"}], ",", "White", ",", 
           RowBox[{"Polygon", "[", 
            RowBox[{"CirclePoints", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                RowBox[{"\[Pi]", "/", "4"}]}], "}"}], ",", "4"}], "]"}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Circle", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "a"}]}], "}"}], ",", "a", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0.2", ",", "0.8"}], "}"}], "\[Pi]"}]}], "]"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Arrowheads", "[", "0.02", "]"}], ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "a"}]}], "}"}], ",", 
              RowBox[{"0.8", 
               RowBox[{"{", 
                RowBox[{"a", ",", "a"}], "}"}]}]}], "}"}], "]"}]}], "}"}]}], 
        "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
           "\"\<\\!\\(\!\(\*TemplateBox[{\"0\"},\"Ket\",DisplayFunction->(\
StyleBox[
RowBox[{\"\[LeftBracketingBar]\", #, \"\[RightAngleBracket]\"}], AutoSpacing \
-> False]& )]\)\\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "#"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1.2", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Translate", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"#", ",", "0"}], "}"}], "&"}], "/@", 
               RowBox[{"{", 
                RowBox[{"0", ",", "4.5"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "#"}], "}"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{"gate", "[", "\"\<\\!\\(R\\_x\\)\>\"", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"0.8", ",", "#"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{"gate", "[", "\"\<\\!\\(R\\_z\\)\>\"", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1.8", ",", "#"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Point", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"3.6", "-", 
                  RowBox[{"0.8", "#"}]}], ",", "2"}], "}"}], "]"}], ",", 
              RowBox[{"Line", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"3.6", "-", 
                    RowBox[{"0.8", "#"}]}], ",", "#"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"3.6", "-", 
                    RowBox[{"0.8", "#"}]}], ",", "2"}], "}"}]}], "}"}], 
               "]"}]}], "}"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{"gate", "[", "\"\<\\!\\(R\\_z\\)\>\"", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3.6", "-", 
                 RowBox[{"0.8", "#"}]}], ",", "#"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"Translate", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Block", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", "=", "0.1"}], "}"}], ",", 
                RowBox[{"Scale", "[", 
                 RowBox[{
                  RowBox[{"Translate", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Scale", "[", 
                    RowBox[{
                    RowBox[{"BSplineCurve", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "a"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "a"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"1.1", "-", "a"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1.1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "1.1"}], "}"}]}], "}"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "#"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "a"}], ",", "0"}], "}"}]}], "]"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}], ",", 
              RowBox[{"Text", "[", 
               RowBox[{"\"\<\\!\\(\[Rho]\\_\\(0\\)\\%\\(p,sys\\)\\)\>\"", ",", 
                RowBox[{"{", 
                 RowBox[{"0.3", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1.2"}], ",", "0"}], "}"}]}], "]"}]}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"4.5", ",", "1"}], "}"}]}], "]"}]}], 
         "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "}"}], ",", 
      RowBox[{"ImageSize", "->", "160"}]}], "]"}]}]}], "]"}]], "Input",
 CellLabel->
  "In[924]:=",ExpressionUUID->"5adf1df3-43ca-4ca3-a2a2-5c55f7837d4c"],

Cell[BoxData[
 GraphicsBox[{{
    InsetBox["\<\"\\!\\(\\!\\(\\*TemplateBox[{\\\"0\\\"},\\\"Ket\\\",\
DisplayFunction->(StyleBox[RowBox[{\\\"\[LeftBracketingBar]\\\", #, \\\"\
\[RightAngleBracket]\\\"}], AutoSpacing -> False]& )]\\)\\)\"\>", {0, 0}, 
     NCache[ImageScaled[{1.1, Rational[1, 2]}], ImageScaled[{1.1, 0.5}]]], 
    InsetBox["\<\"\\!\\(\\!\\(\\*TemplateBox[{\\\"0\\\"},\\\"Ket\\\",\
DisplayFunction->(StyleBox[RowBox[{\\\"\[LeftBracketingBar]\\\", #, \\\"\
\[RightAngleBracket]\\\"}], AutoSpacing -> False]& )]\\)\\)\"\>", {0, 1}, 
     NCache[ImageScaled[{1.1, Rational[1, 2]}], ImageScaled[{1.1, 0.5}]]], 
    InsetBox["\<\"\\!\\(\\!\\(\\*TemplateBox[{\\\"0\\\"},\\\"Ket\\\",\
DisplayFunction->(StyleBox[RowBox[{\\\"\[LeftBracketingBar]\\\", #, \\\"\
\[RightAngleBracket]\\\"}], AutoSpacing -> False]& )]\\)\\)\"\>", {0, 2}, 
     NCache[ImageScaled[{1.1, Rational[1, 2]}], ImageScaled[{1.1, 0.5}]]]}, {
    GeometricTransformationBox[LineBox[{{0, 0}, {4.5, 0}}], {0, 0}], 
    GeometricTransformationBox[LineBox[{{0, 0}, {4.5, 0}}], {0, 1}], 
    GeometricTransformationBox[LineBox[{{0, 0}, {4.5, 0}}], {0, 2}]}, {{
     GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      0.8, 0}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      0.8, 1}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      0.8, 2}]}, {GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_z\\)\"\>", {0, 0}]}, {
      1.8, 0}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_z\\)\"\>", {0, 0}]}, {
      1.8, 1}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_z\\)\"\>", {0, 0}]}, {
      1.8, 2}]}, {{PointBox[{3.6, 2}], LineBox[{{3.6, 0}, {3.6, 2}}]}, {
      PointBox[{2.8, 2}], LineBox[{{2.8, 1}, {2.8, 2}}]}}, {
     GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_z\\)\"\>", {0, 0}]}, {
      3.6, 0}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_z\\)\"\>", {0, 0}]}, {
      2.8, 1}]}, 
    GeometricTransformationBox[{
      GeometricTransformationBox[
       GeometricTransformationBox[{
         GeometricTransformationBox[
          BSplineCurveBox[{{-0.1, 0}, {0, 0}, {0, 0.1}, {0, 1.}, {0, 1.1}, {
            0.1, 1.1}}], {{{1, 0}, {0, 1}}, {0, 0}}], 
         GeometricTransformationBox[
          BSplineCurveBox[{{-0.1, 0}, {0, 0}, {0, 0.1}, {0, 1.}, {0, 1.1}, {
            0.1, 1.1}}], {{{1, 0}, {0, -1}}, {0, 0}}]}, {-0.2, 0}], {{{-1, 
        0}, {0, 1}}, {0, 0}}], 
      InsetBox["\<\"\\!\\(\[Rho]\\_\\(0\\)\\%\\(p,sys\\)\\)\"\>", {0.3, 0}, 
       NCache[ImageScaled[{-0.09999999999999998, Rational[1, 2]}], 
        ImageScaled[{-0.09999999999999998, 0.5}]]]}, {4.5, 1}]}},
  ImageSize->160]], "Output",
 CellLabel->
  "Out[924]=",ExpressionUUID->"3dc86cb3-6dd9-4490-ae86-7a99fc2c92de"]
}, {2}]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quantum Circuit", "Subsubsection",ExpressionUUID->"97ef9055-13ae-4979-b984-4186b4ef75f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gate", ",", "mrs"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gate", "[", "txt_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", "=", "0.4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "Black", "]"}], ",", "White", ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "a"}], ",", 
               RowBox[{"-", "a"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "a"}], "}"}], ",", 
             RowBox[{"RoundingRadius", "->", 
              RowBox[{"0.25", "a"}]}]}], "]"}]}], "}"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{"txt", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"mrs", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", "=", "0.3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "Black", "]"}], ",", "White", ",", 
           RowBox[{"Polygon", "[", 
            RowBox[{"CirclePoints", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
                RowBox[{"\[Pi]", "/", "4"}]}], "}"}], ",", "4"}], "]"}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Circle", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "a"}]}], "}"}], ",", "a", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0.2", ",", "0.8"}], "}"}], "\[Pi]"}]}], "]"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Arrowheads", "[", "0.02", "]"}], ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "a"}]}], "}"}], ",", 
              RowBox[{"0.8", 
               RowBox[{"{", 
                RowBox[{"a", ",", "a"}], "}"}]}]}], "}"}], "]"}]}], "}"}]}], 
        "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
           "\"\<\\!\\(\!\(\*TemplateBox[{\"0\"},\"Ket\",DisplayFunction->(\
StyleBox[
RowBox[{\"\[LeftBracketingBar]\", #, \"\[RightAngleBracket]\"}], AutoSpacing \
-> False]& )]\)\\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "#"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1.2", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "3"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Translate", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"#", ",", "0"}], "}"}], "&"}], "/@", 
               RowBox[{"{", 
                RowBox[{"0", ",", "12"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "#"}], "}"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{"gate", "[", "\"\<\\!\\(R\\_x\\)\>\"", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"0.8", ",", "#"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "5"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{"gate", "[", "\"\<\\!\\(R\\_y\\)\>\"", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1.8", ",", "#"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "5"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Point", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"6", "-", 
                  RowBox[{"0.8", "#"}]}], ",", "5"}], "}"}], "]"}], ",", 
              RowBox[{"Line", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"6", "-", 
                    RowBox[{"0.8", "#"}]}], ",", "#"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"6", "-", 
                    RowBox[{"0.8", "#"}]}], ",", "5"}], "}"}]}], "}"}], 
               "]"}]}], "}"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "4"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{"gate", "[", "\"\<\\!\\(R\\_x\\)\>\"", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"6", "-", 
                 RowBox[{"0.8", "#"}]}], ",", "#"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "4"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Point", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"11", "-", "#"}], ",", "#"}], "}"}], "]"}], ",", 
              RowBox[{"Line", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"11", "-", "#"}], ",", "#"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"11", "-", "#"}], ",", "5"}], "}"}]}], "}"}], 
               "]"}]}], "}"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "4"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Translate", "[", 
             RowBox[{
              RowBox[{"gate", "[", "\"\<\\!\\(R\\_x\\)\>\"", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"11", "-", "#"}], ",", "5"}], "}"}]}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "4"}], "]"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Translate", "[", 
           RowBox[{"mrs", ",", 
            RowBox[{"{", 
             RowBox[{"12", ",", "#"}], "}"}]}], "]"}], "&"}], "/@", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Translate", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Arrowheads", "[", "0.02", "]"}], ",", 
              RowBox[{"Arrow", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{"-", "0.4"}]}], "}"}]}], "}"}], "]"}], ",", 
              RowBox[{"Text", "[", 
               RowBox[{"\"\<trace\>\"", ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"-", "0.4"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0.6"}], "}"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"12", ",", "#"}], "}"}]}], "]"}], "&"}], "/@", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Translate", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Block", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", "=", "0.1"}], "}"}], ",", 
              RowBox[{"Translate", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Scale", "[", 
                   RowBox[{
                    RowBox[{"BSplineCurve", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "a"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "a"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"0.5", "-", "a"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0.5"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "0.5"}], "}"}]}], "}"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "#"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", 
                   RowBox[{"-", "1"}]}], "}"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], "a"}], ",", "0"}], "}"}]}], "]"}]}], 
             "]"}], ",", 
            RowBox[{"Text", "[", 
             RowBox[{"\"\<\\!\\(\[Rho]\\_\\(t-1\\)\\%sys\\)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.3"}], ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "4.5"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Translate", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Block", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", "=", "0.1"}], "}"}], ",", 
              RowBox[{"Scale", "[", 
               RowBox[{
                RowBox[{"Translate", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Scale", "[", 
                    RowBox[{
                    RowBox[{"BSplineCurve", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "a"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "a"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"0.5", "-", "a"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0.5"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "0.5"}], "}"}]}], "}"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "#"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "a"}], ",", "0"}], "}"}]}], "]"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}], ",", 
            RowBox[{"Text", "[", 
             RowBox[{"\"\<\\!\\(\[Rho]\\_\\(t\\)\\%sys\\)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0.3", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1.2"}], ",", "0"}], "}"}]}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"12", ",", "4.5"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], ",", 
      RowBox[{"ImageSize", "->", "360"}]}], "]"}]}]}], "]"}]], "Input",
 CellLabel->
  "In[892]:=",ExpressionUUID->"43ff37fa-b216-4dc0-be4d-0b2c00d76133"],

Cell[BoxData[
 GraphicsBox[{{
    InsetBox["\<\"\\!\\(\\!\\(\\*TemplateBox[{\\\"0\\\"},\\\"Ket\\\",\
DisplayFunction->(StyleBox[RowBox[{\\\"\[LeftBracketingBar]\\\", #, \\\"\
\[RightAngleBracket]\\\"}], AutoSpacing -> False]& )]\\)\\)\"\>", {0, 0}, 
     NCache[ImageScaled[{1.1, Rational[1, 2]}], ImageScaled[{1.1, 0.5}]]], 
    InsetBox["\<\"\\!\\(\\!\\(\\*TemplateBox[{\\\"0\\\"},\\\"Ket\\\",\
DisplayFunction->(StyleBox[RowBox[{\\\"\[LeftBracketingBar]\\\", #, \\\"\
\[RightAngleBracket]\\\"}], AutoSpacing -> False]& )]\\)\\)\"\>", {0, 1}, 
     NCache[ImageScaled[{1.1, Rational[1, 2]}], ImageScaled[{1.1, 0.5}]]], 
    InsetBox["\<\"\\!\\(\\!\\(\\*TemplateBox[{\\\"0\\\"},\\\"Ket\\\",\
DisplayFunction->(StyleBox[RowBox[{\\\"\[LeftBracketingBar]\\\", #, \\\"\
\[RightAngleBracket]\\\"}], AutoSpacing -> False]& )]\\)\\)\"\>", {0, 2}, 
     NCache[ImageScaled[{1.1, Rational[1, 2]}], ImageScaled[{1.1, 0.5}]]], 
    InsetBox["\<\"\\!\\(\\!\\(\\*TemplateBox[{\\\"0\\\"},\\\"Ket\\\",\
DisplayFunction->(StyleBox[RowBox[{\\\"\[LeftBracketingBar]\\\", #, \\\"\
\[RightAngleBracket]\\\"}], AutoSpacing -> False]& )]\\)\\)\"\>", {0, 3}, 
     NCache[ImageScaled[{1.1, Rational[1, 2]}], ImageScaled[{1.1, 0.5}]]]}, {
    GeometricTransformationBox[LineBox[{{0, 0}, {12, 0}}], {0, 0}], 
    GeometricTransformationBox[LineBox[{{0, 0}, {12, 0}}], {0, 1}], 
    GeometricTransformationBox[LineBox[{{0, 0}, {12, 0}}], {0, 2}], 
    GeometricTransformationBox[LineBox[{{0, 0}, {12, 0}}], {0, 3}], 
    GeometricTransformationBox[LineBox[{{0, 0}, {12, 0}}], {0, 4}], 
    GeometricTransformationBox[LineBox[{{0, 0}, {12, 0}}], {0, 5}]}, {{
     GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      0.8, 0}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      0.8, 1}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      0.8, 2}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      0.8, 3}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      0.8, 4}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      0.8, 5}]}, {GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_y\\)\"\>", {0, 0}]}, {
      1.8, 0}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_y\\)\"\>", {0, 0}]}, {
      1.8, 1}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_y\\)\"\>", {0, 0}]}, {
      1.8, 2}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_y\\)\"\>", {0, 0}]}, {
      1.8, 3}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_y\\)\"\>", {0, 0}]}, {
      1.8, 4}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_y\\)\"\>", {0, 0}]}, {
      1.8, 5}]}, {{PointBox[{6., 5}], LineBox[{{6., 0}, {6., 5}}]}, {
      PointBox[{5.2, 5}], LineBox[{{5.2, 1}, {5.2, 5}}]}, {PointBox[{4.4, 5}],
       LineBox[{{4.4, 2}, {4.4, 5}}]}, {PointBox[{3.5999999999999996`, 5}], 
      LineBox[{{3.5999999999999996`, 3}, {3.5999999999999996`, 5}}]}, {
      PointBox[{2.8, 5}], LineBox[{{2.8, 4}, {2.8, 5}}]}}, {
     GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      6., 0}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      5.2, 1}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      4.4, 2}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      3.5999999999999996`, 3}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      2.8, 4}]}, {{PointBox[{11, 0}], LineBox[{{11, 0}, {11, 5}}]}, {
      PointBox[{10, 1}], LineBox[{{10, 1}, {10, 5}}]}, {PointBox[{9, 2}], 
      LineBox[{{9, 2}, {9, 5}}]}, {PointBox[{8, 3}], 
      LineBox[{{8, 3}, {8, 5}}]}, {PointBox[{7, 4}], 
      LineBox[{{7, 4}, {7, 5}}]}}, {GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      11, 5}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      10, 5}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      9, 5}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      8, 5}], GeometricTransformationBox[{
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        RectangleBox[{-0.4, -0.4}, {0.4, 0.4},
         RoundingRadius->0.1]}, InsetBox["\<\"\\!\\(R\\_x\\)\"\>", {0, 0}]}, {
      7, 5}]}}, {GeometricTransformationBox[{
      {GrayLevel[1], EdgeForm[GrayLevel[0]], 
       PolygonBox[{{0.30000000000000004`, 0.3}, {-0.3, 
        0.30000000000000004`}, {-0.30000000000000004`, -0.3}, {
        0.29999999999999993`, -0.30000000000000004`}}]}, 
      CircleBox[{0, -0.3}, 0.3, {0.6283185307179586, 2.5132741228718345`}], 
      {Arrowheads[0.02], ArrowBox[{{0, -0.3}, {0.24, 0.24}}]}}, {12, 2}], 
    GeometricTransformationBox[{
      {GrayLevel[1], EdgeForm[GrayLevel[0]], 
       PolygonBox[{{0.30000000000000004`, 0.3}, {-0.3, 
        0.30000000000000004`}, {-0.30000000000000004`, -0.3}, {
        0.29999999999999993`, -0.30000000000000004`}}]}, 
      CircleBox[{0, -0.3}, 0.3, {0.6283185307179586, 2.5132741228718345`}], 
      {Arrowheads[0.02], ArrowBox[{{0, -0.3}, {0.24, 0.24}}]}}, {12, 3}]}, {
    GeometricTransformationBox[
     {Arrowheads[0.02], ArrowBox[{{0, 0}, {0, -0.4}}], 
      InsetBox["\<\"trace\"\>", {0, -0.4}, NCache[
       ImageScaled[{Rational[1, 2], 0.8}], ImageScaled[{0.5, 0.8}]]]}, {12, 
     0}], GeometricTransformationBox[
     {Arrowheads[0.02], ArrowBox[{{0, 0}, {0, -0.4}}], 
      InsetBox["\<\"trace\"\>", {0, -0.4}, NCache[
       ImageScaled[{Rational[1, 2], 0.8}], ImageScaled[{0.5, 0.8}]]]}, {12, 
     1}]}, 
   GeometricTransformationBox[{
     GeometricTransformationBox[{
       GeometricTransformationBox[
        BSplineCurveBox[{{-0.1, 0}, {0, 0}, {0, 0.1}, {0, 0.4}, {0, 0.5}, {
          0.1, 0.5}}], {{{1, 0}, {0, 1}}, {0, 0}}], 
       GeometricTransformationBox[
        BSplineCurveBox[{{-0.1, 0}, {0, 0}, {0, 0.1}, {0, 0.4}, {0, 0.5}, {
          0.1, 0.5}}], {{{1, 0}, {0, -1}}, {0, 0}}]}, {-0.2, 0}], 
     InsetBox["\<\"\\!\\(\[Rho]\\_\\(t-1\\)\\%sys\\)\"\>", {-0.3, 0}, NCache[
      ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]]}, {0, 4.5}], 
   GeometricTransformationBox[{
     GeometricTransformationBox[
      GeometricTransformationBox[{
        GeometricTransformationBox[
         BSplineCurveBox[{{-0.1, 0}, {0, 0}, {0, 0.1}, {0, 0.4}, {0, 0.5}, {
           0.1, 0.5}}], {{{1, 0}, {0, 1}}, {0, 0}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-0.1, 0}, {0, 0}, {0, 0.1}, {0, 0.4}, {0, 0.5}, {
           0.1, 0.5}}], {{{1, 0}, {0, -1}}, {0, 0}}]}, {-0.2, 0}], {{{-1, 
       0}, {0, 1}}, {0, 0}}], 
     InsetBox["\<\"\\!\\(\[Rho]\\_\\(t\\)\\%sys\\)\"\>", {0.3, 0}, NCache[
      ImageScaled[{-0.09999999999999998, Rational[1, 2]}], 
       ImageScaled[{-0.09999999999999998, 0.5}]]]}, {12, 4.5}]},
  ImageSize->360]], "Output",
 CellLabel->
  "Out[892]=",ExpressionUUID->"eb43f797-d956-493a-9533-7e0c41a44c37"]
}, {2}]]
}, Open  ]],

Cell["Structure of RNN", "Subsubsection",ExpressionUUID->"f3eff938-7ce8-4a52-8cf6-0f47930774fe"]
},
WindowSize->{793, 673},
WindowMargins->{{-166, Automatic}, {Automatic, -1030}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"CMU Article.nb",
ExpressionUUID->"29daeb24-bac2-4f17-b381-250161cedf5e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 95, 0, 37, "Subsubsection",ExpressionUUID->"b8581ad6-28cc-4ae7-9425-4114edc2101f"],
Cell[CellGroupData[{
Cell[700, 26, 8634, 226, 431, "Input",ExpressionUUID->"5adf1df3-43ca-4ca3-a2a2-5c55f7837d4c"],
Cell[9337, 254, 3826, 67, 85, "Output",ExpressionUUID->"3dc86cb3-6dd9-4490-ae86-7a99fc2c92de"]
}, {2}]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13209, 327, 95, 0, 37, "Subsubsection",ExpressionUUID->"97ef9055-13ae-4979-b984-4186b4ef75f2"],
Cell[CellGroupData[{
Cell[13329, 331, 13162, 344, 640, "Input",ExpressionUUID->"43ff37fa-b216-4dc0-be4d-0b2c00d76133"],
Cell[26494, 677, 9695, 169, 182, "Output",ExpressionUUID->"eb43f797-d956-493a-9533-7e0c41a44c37"]
}, {2}]]
}, Open  ]],
Cell[36213, 850, 96, 0, 37, "Subsubsection",ExpressionUUID->"f3eff938-7ce8-4a52-8cf6-0f47930774fe"]
}
]
*)


